Adjacency-degree algebras and spectral determination of graphs

Let $G$ be a graph with adjacency matrix $A$ and degree matrix $D$. Applying $A$ and $D$ repeatedly to the all-ones vector produces a space $M_G$ of functions on the vertices, and these functions are constant on the orbits of the automorphism group. We call $G$ AD-observable if $M_G$ contains the indicator vector of every orbit, and AD-separable if the functions in $M_G$ separate the orbits. Forests are AD-observable, by McKay's leaf-pruning argument. Our main result is that for every cograph, $M_G$ is spanned by the indicator vectors of the cells of the stable partition of color refinement. Hence a cograph is AD-observable, or equivalently AD-separable, exactly when color refinement finds its orbits, and we describe these cographs by their cotrees. We also show that two cographs with the same number of vertices and the same homomorphism counts from all caterpillars have the same counts from all trees. The main result does not extend to distance-hereditary graphs: we give two such graphs on nine vertices that are AD-separable but not AD-observable.

==> anc/small_graph_checks.py <==
"""Computer checks for Section 8 of "Adjacency-degree algebras and spectral
determination of graphs".

Usage:  python small_graph_checks.py [N]

Part 1 verifies the displayed examples G_1, G_2 (Proposition 8.1) and
G_10, H_10 (Proposition 8.2).  Part 2 generates all graphs with at most N
vertices (default 9) up to isomorphism with nauty's geng and reports, for
the distance-hereditary graphs and for the P_4-sparse graphs, how many
there are and which of them have M_G != W_G.  Set the environment variable
GENG to the geng executable if it is not on the PATH.

M_G = R<A,D>1 is computed by Gaussian elimination over the rationals, and
dim W_G is the number of cells of the stable partition of color refinement.
"""
import os
import subprocess
import sys
from fractions import Fraction
from itertools import combinations, permutations

GENG = os.environ.get("GENG", "geng")


# ---------------------------------------------------------------- basics

def parse_graph6(s):
    data = [ord(c) - 63 for c in s.strip()]
    n, bits = data[0], []
    for x in data[1:]:
        bits.extend((x >> (5 - i)) & 1 for i in range(6))
    adj, k = [set() for _ in range(n)], 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i].add(j)
                adj[j].add(i)
            k += 1
    return adj


def from_edges(n, edges):
    adj = [set() for _ in range(n)]
    for u, v in edges:
        adj[u].add(v)
        adj[v].add(u)
    return adj


def stable_partition(adj):
    """Color refinement started from the trivial coloring."""
    n = len(adj)
    col = [0] * n
    while True:
        sig = [(col[v], tuple(sorted(col[u] for u in adj[v]))) for v in range(n)]
        key = {s: i for i, s in enumerate(sorted(set(sig)))}
        new = [key[s] for s in sig]
        if len(set(new)) == len(set(col)):
            return new
        col = new


def apply_A(adj, x):
    return [sum(x[u] for u in adj[v]) for v in range(len(adj))]


def apply_D(adj, x):
    return [len(adj[v]) * x[v] for v in range(len(adj))]


def walk_space(adj):
    """A basis (in reduced echelon form) of M_G = R<A,D>1."""
    basis = []                      # pairs (pivot, vector)

    def insert(v):
        v = [Fraction(x) for x in v]
        for p, b in basis:
            if v[p]:
                c = v[p]
                v = [x - c * y for x, y in zip(v, b)]
        piv = next((i for i, x in enumerate(v) if x), None)
        if piv is None:
            return False
        v = [x / v[piv] for x in v]
        for i, (p, b) in enumerate(basis):
            if b[piv]:
                c = b[piv]
                basis[i] = (p, [x - c * y for x, y in zip(b, v)])
        basis.append((piv, v))
        return True

    queue = [[1] * len(adj)]
    insert(queue[0])
    while queue:
        x = queue.pop()
        for y in (apply_A(adj, x), apply_D(adj, x)):
            if insert(y):
                queue.append(y)
    return [b for _, b in basis]


def rank(vectors):
    rows = [[Fraction(x) for x in v] for v in vectors]
    r = 0
    for c in range(len(rows[0]) if rows else 0):
        piv = next((i for i in range(r, len(rows)) if rows[i][c]), None)
        if piv is None:
            continue
        rows[r], rows[piv] = rows[piv], rows[r]
        for i in range(len(rows)):
            if i != r and rows[i][c]:
                f = rows[i][c] / rows[r][c]
                rows[i] = [x - f * y for x, y in zip(rows[i], rows[r])]
        r += 1
    return r


def orbits(adj):
    """Orbit partition of Aut(G), by brute force (small graphs only)."""
    n = len(adj)
    edges = {frozenset((u, v)) for u in range(n) for v in adj[u]}
    label = list(range(n))
    for p in permutations(range(n)):
        if all(len(adj[v]) == len(adj[p[v]]) for v in range(n)) and \
           all(frozenset((p[u], p[v])) in edges for u, v in map(tuple, edges)):
            for v in range(n):
                a, b = label[v], label[p[v]]
                if a != b:
                    label = [min(a, b) if x in (a, b) else x for x in label]
    return label


def isomorphic(adj1, adj2):
    """Backtracking isomorphism test respecting degrees (small graphs only)."""
    n = len(adj1)
    if n != len(adj2) or sorted(map(len, adj1)) != sorted(map(len, adj2)):
        return False
    order = sorted(range(n), key=lambda v: -len(adj1[v]))
    image = {}

    def extend(k):
        if k == n:
            return True
        v = order[k]
        for w in range(n):
            if w in image.values() or len(adj2[w]) != len(adj1[v]):
                continue
            if all((u in adj1[v]) == (image[u] in adj2[w]) for u in image):
                image[v] = w
                if extend(k + 1):
                    return True
                del image[v]
        return False

    return extend(0)


# ---------------------------------------------------------------- classes

def is_distance_hereditary(adj):
    """Bandelt-Mulder: delete pendant vertices and twins until one vertex is left.

    Two isolated vertices are twins, so a graph passes if and only if each of
    its components is distance-hereditary.
    """
    alive = set(range(len(adj)))
    while len(alive) > 1:
        v = next((v for v in alive if len(adj[v] & alive) == 1), None)
        if v is None:
            v = next((v for u, v in combinations(sorted(alive), 2)
                      if (adj[u] & alive) - {v} == (adj[v] & alive) - {u}), None)
        if v is None:
            return False
        alive.discard(v)
    return True


def is_p4_sparse(adj):
    """Every five vertices induce at most one path on four vertices."""
    def is_p4(q):
        degs = sorted(len(adj[v] & q) for v in q)
        return degs == [1, 1, 2, 2]          # three edges forming a path

    for five in combinations(range(len(adj)), 5):
        if sum(is_p4(set(q)) for q in combinations(five, 4)) > 1:
            return False
    return True


def is_connected(adj):
    seen, stack = {0}, [0]
    while stack:
        for u in adj[stack.pop()]:
            if u not in seen:
                seen.add(u)
                stack.append(u)
    return len(seen) == len(adj)


def triangles(adj):
    return sum(1 for u, v, w in combinations(range(len(adj)), 3)
               if v in adj[u] and w in adj[u] and w in adj[v])


# ---------------------------------------------------------------- part 1

P1, P2, P3, P4, X, X2, Y, Y2, Z = range(9)
G1_EDGES = [(P1, P2), (P2, P3), (P3, P4), (X, X2), (X, P1), (X2, P1),
            (Y, Y2), (Y, P4), (Y2, P4), (Z, P4)]
G1 = from_edges(9, G1_EDGES)
G2 = from_edges(9, G1_EDGES + [(P1, P4)])

G10_EDGES = [(0, 4), (0, 6), (0, 8), (1, 5), (1, 7), (1, 8), (2, 4), (2, 5),
             (2, 9), (3, 6), (3, 7), (3, 9), (4, 7), (4, 8), (5, 6), (5, 9),
             (6, 7), (6, 8), (7, 9), (8, 9)]
G10 = from_edges(10, G10_EDGES)
H10 = from_edges(10, [e for e in G10_EDGES if e not in ((0, 4), (1, 5))]
                 + [(0, 5), (1, 4)])


def check_examples():
    names = ["p1", "p2", "p3", "p4", "x", "x'", "y", "y'", "z"]
    for name, G in (("G_1", G1), ("G_2", G2)):
        cells = stable_partition(G)
        orb = orbits(G)
        M = walk_space(G)
        f = [0, -2, -2, 0, 1, 1, 1, 1, 0]
        d = apply_A(G, [1] * 9)
        Ad = apply_A(G, d)
        A2d = apply_A(G, Ad)
        walks = [[1] * 9]
        for _ in range(5):
            walks.append(apply_A(G, walks[-1]))
        print(f"{name}: dim M = {len(M)}, stable cells = {len(set(cells))}, "
              f"orbits = {len(set(orb))}, cells equal orbits: "
              f"{all((cells[u] == cells[v]) == (orb[u] == orb[v]) for u in range(9) for v in range(9))}")
        print(f"  Af = f: {apply_A(G, f) == f},  Df = 2f: {apply_D(G, f) == [2 * x for x in f]},"
              f"  <f,1> = {sum(f)}")
        print("  (Ad, A^2 d) at x, p2, p3, y:",
              [(Ad[v], A2d[v]) for v in (X, P2, P3, Y)])
        profiles = {tuple(b[v] for b in M) for v in range(9)}
        print(f"  distinct M-profiles = {len(profiles)},"
              f"  rank of 1, A1, ..., A^5 1 = {rank(walks)}")
    Gz = [G1[v] - {Z} for v in range(8)]
    print(f"G_1 - z: dim M = {len(walk_space(Gz))}, "
          f"stable cells = {len(set(stable_partition(Gz)))}, orbits = {len(set(orbits(Gz)))}")

    M = walk_space(G10)
    delta_kills_M = all(apply_A(H10, b) == apply_A(G10, b) for b in M)
    same_degrees = [len(a) for a in G10] == [len(a) for a in H10]
    d = apply_A(G10, [1] * 10)
    K = [[1] * 10, d, apply_A(G10, d), apply_D(G10, d), apply_A(G10, apply_A(G10, d))]
    print(f"G_10: dim M = {len(M)}, rank of (1, d, Ad, Dd, A^2 d) = {rank(K)}, "
          f"A_H - A_G vanishes on M_G: {delta_kills_M}, same degrees: {same_degrees}")
    for name, G in (("G_10", G10), ("H_10", H10)):
        print(f"  {name}: stable cells = {len(set(stable_partition(G)))}, "
              f"triangles = {triangles(G)}")
    profiles = [tuple(b[v] for b in M) for v in range(10)]
    print(f"  vertices 0 and 1 AD-equivalent: {profiles[0] == profiles[1]}")


# ---------------------------------------------------------------- part 2

def search(N):
    for n in range(1, N + 1):
        out = subprocess.run([GENG, "-q", str(n)], capture_output=True,
                             text=True, check=True).stdout.split()
        stats = {"DH": [0, 0, []], "P4-sparse": [0, 0, []]}
        for g6 in out:
            adj = parse_graph6(g6)
            member = {"DH": is_distance_hereditary(adj),
                      "P4-sparse": is_p4_sparse(adj)}
            if not any(member.values()):
                continue
            bad = len(walk_space(adj)) != len(set(stable_partition(adj)))
            for k, ok in member.items():
                if ok:
                    stats[k][0] += 1
                    stats[k][1] += is_connected(adj)
                    if bad:
                        stats[k][2].append(g6)
        for k, (tot, conn, fails) in stats.items():
            print(f"n={n} {k:9s}: {tot} graphs ({conn} connected), M != W: {len(fails)}")
            for g6 in fails:
                adj = parse_graph6(g6)
                which = [nm for nm, H in (("G_1", G1), ("G_2", G2)) if isomorphic(adj, H)]
                print(f"    {g6}  connected={is_connected(adj)}  isomorphic to {which or 'neither'}")
        sys.stdout.flush()


if __name__ == "__main__":
    check_examples()
    search(int(sys.argv[1]) if len(sys.argv) > 1 else 9)


==> anc/small_graph_checks_output.txt <==
G_1: dim M = 6, stable cells = 7, orbits = 7, cells equal orbits: True
  Af = f: True,  Df = 2f: True,  <f,1> = 0
  (Ad, A^2 d) at x, p2, p3, y: [(5, 11), (5, 12), (6, 12), (6, 13)]
  distinct M-profiles = 7,  rank of 1, A1, ..., A^5 1 = 6
G_2: dim M = 6, stable cells = 7, orbits = 7, cells equal orbits: True
  Af = f: True,  Df = 2f: True,  <f,1> = 0
  (Ad, A^2 d) at x, p2, p3, y: [(6, 17), (6, 18), (7, 17), (7, 18)]
  distinct M-profiles = 7,  rank of 1, A1, ..., A^5 1 = 6
G_1 - z: dim M = 2, stable cells = 2, orbits = 3
G_10: dim M = 5, rank of (1, d, Ad, Dd, A^2 d) = 5, A_H - A_G vanishes on M_G: True, same degrees: True
  G_10: stable cells = 10, triangles = 5
  H_10: stable cells = 10, triangles = 7
  vertices 0 and 1 AD-equivalent: True
n=1 DH       : 1 graphs (1 connected), M != W: 0
n=1 P4-sparse: 1 graphs (1 connected), M != W: 0
n=2 DH       : 2 graphs (1 connected), M != W: 0
n=2 P4-sparse: 2 graphs (1 connected), M != W: 0
n=3 DH       : 4 graphs (2 connected), M != W: 0
n=3 P4-sparse: 4 graphs (2 connected), M != W: 0
n=4 DH       : 11 graphs (6 connected), M != W: 0
n=4 P4-sparse: 11 graphs (6 connected), M != W: 0
n=5 DH       : 31 graphs (18 connected), M != W: 0
n=5 P4-sparse: 27 graphs (14 connected), M != W: 0
n=6 DH       : 114 graphs (73 connected), M != W: 0
n=6 P4-sparse: 78 graphs (41 connected), M != W: 0
n=7 DH       : 454 graphs (308 connected), M != W: 0
n=7 P4-sparse: 218 graphs (112 connected), M != W: 0
n=8 DH       : 2078 graphs (1484 connected), M != W: 0
n=8 P4-sparse: 653 graphs (335 connected), M != W: 0
n=9 DH       : 10168 graphs (7492 connected), M != W: 2
    H?`@EOu  connected=True  isomorphic to ['G_1']
    H?`@EOv  connected=True  isomorphic to ['G_2']
n=9 P4-sparse: 1963 graphs (1000 connected), M != W: 0

